Pulsed thermal emission from the accreting pulsar XMMU J054134.7-682550

Aims. Soft X-ray excesses have been detected in several Be/X-ray binaries and interpreted as the signature of hard X-ray reprocessing in the inner accretion disk. The system XMMU J054134.7-682550, located in the LMC, featured a giant Type II outburst in August 2007. The geometry of this system can be understood by studying the response of the soft excess emission to the hard X-ray pulses. Methods. We have analyzed series of simultaneous observations obtained with XMM-Newton/EPIC-MOS and RXTE/PCA in order to derive spectral and temporal characteristics of the system, before, during and after the giant outburst. Spectral fits were performed and a timing analysis has been carried out. Spectral variability, spin period evolution and energy dependent pulse shapes are analysed. Results. The outburst (L_X = 3* 10^38 erg/s \approx L_EDD) spectrum could be modeled successfully using a cutoff powerlaw, a cold disk emission, a hot blackbody, and a cyclotron absorption line. The magnetic field and magnetospheric radius could be constrained. The thickness of the inner accretion disk is broadened to a width of 75 km. The hot blackbody component features sinusoidal modulations indicating that the bulk of the hard X-ray emission is emitted preferentially along the magnetic equator. The spin period of the pulsar decreased very significantly during the outburst. This is consistent with a variety of neutron star equations of state and indicates a very high accretion rate.

==> latex.sh <==
#!/bin/tcsh

setenv NAME paper

latex ${NAME}.tex
bibtex ${NAME}
latex ${NAME}.tex
latex ${NAME}.tex
echo "DVIPDF"
dvipdf ${NAME}.dvi
echo "PDF"
open ${NAME}.pdf


